Cosmological phase transitions: from perturbative particle physics to gravitational waves

Gravitational waves (GWs) were recently detected for the first time. This revolutionary discovery opens a new way of learning about particle physics through GWs from first-order phase transitions (FOPTs) in the early Universe. FOPTs could occur when new fundamental symmetries are spontaneously broken down to the Standard Model and are a vital ingredient in solutions of the matter anti-matter asymmetry problem. The purpose of our work is to review the path from a particle physics model to GWs, which contains many specialized parts, so here we provide a timely review of all the required steps, including: (i) building a finite-temperature effective potential in a particle physics model and checking for FOPTs; (ii) computing transition rates; (iii) analyzing the dynamics of bubbles of true vacuum expanding in a thermal plasma; (iv) characterizing a transition using thermal parameters; and, finally, (v) making predictions for GW spectra using the latest simulations and theoretical results and considering the detectability of predicted spectra at future GW detectors. For each step we emphasize the subtleties, advantages and drawbacks of different methods, discuss open questions and review the state-of-art approaches available in the literature. This provides everything a particle physicist needs to begin exploring GW phenomenology.

==> fig_scripts/bounce.py <==
"""
Semi-classical pictures and bounce solution
===========================================
"""

import numpy as np
import matplotlib.pyplot as plt
from style import set_style, set_font_size, CurvedText, add_arrow, add_curly_line
from cubic import potential, phi_fv, phi_tv, phi_exit, phi_b


# Starting positon of rolling field
phi_0 = 0.85

if __name__ == "__main__":

    set_style()
    set_font_size(12)
    annotate_fontsize = 8
    arrow_size = 5.

    fig, ax = plt.subplots(1, 3, figsize=(12, 4))

    # Plot potentials on each panel

    x_shift = 0.2
    phi = np.linspace(phi_fv - x_shift, phi_tv + x_shift, 10000)
    ax[0].plot(phi, potential(phi), color="RoyalBlue")
    ax[1].plot(phi, potential(phi), color="RoyalBlue")
    ax[2].plot(phi, -potential(phi), color="RoyalBlue")

    # Plot thermal fluctuation

    phi = np.linspace(phi_fv - 0.03, phi_b + 0.05, 10000)

    yshift = 0.025
    line = ax[1].plot(phi, potential(phi) + yshift, color="k", linewidth=2)[0]
    add_arrow(ax[1], line)

    textshift = 0.04
    CurvedText(x=phi,
               y=potential(phi) + textshift,
               text=r'Fluctuates over barrier',
               va='bottom',
               fontsize=annotate_fontsize,
               color="k",
               axes=ax[1])

    # Curly arrow heat bath

    start = [0.2, -0.2]
    end = [phi_fv, potential(phi_fv)]
    add_curly_line(ax[1], start, end, color="Crimson", lw=1, zorder=-10)

    props = dict(boxstyle='square,pad=0.5', facecolor='mistyrose', alpha=1., edgecolor="Crimson", zorder=10)
    ax[1].text(0.1, start[1], "Heat bath", fontsize=annotate_fontsize, verticalalignment='top', bbox=props, zorder=10)

    # Plot rolling field

    phi = np.linspace(phi_b + 0.2, phi_tv - 0.05, 10000)

    yshift = 0.04
    line = ax[1].plot(phi, potential(phi) + yshift, color="k", linewidth=2)[0]
    add_arrow(ax[1], line)

    textshift = 0.055
    dn = 2000
    CurvedText(x=phi[dn:],
               y=potential(phi)[dn:] + textshift,
               text=r'and rolls to the true vacuum',
               va='bottom',
               fontsize=annotate_fontsize,
               color="k",
               axes=ax[1])

    # Plot tunneling

    phi = np.linspace(phi_fv + 0.07, phi_exit - 0.07, 10000)

    yshift = 0.025
    line = ax[0].plot(phi, potential(phi_fv) * np.ones_like(phi), color="k", linewidth=2, ls="--")[0]
    add_arrow(ax[0], line)

    phi = np.linspace(phi_fv + 0.02, phi_exit, 10000)
    textshift = 0.01
    CurvedText(x=phi,
               y=potential(phi_fv) * np.ones_like(phi) - textshift,
               text=r'Tunnels through barrier',
               va='top',
               fontsize=annotate_fontsize,
               color="k",
               axes=ax[0])


    # Plot rolling field

    phi = np.linspace(phi_exit + 0.03, phi_tv - 0.02, 10000)

    yshift = 0.05
    line = ax[0].plot(phi, potential(phi) + yshift, color="k", linewidth=2)[0]
    add_arrow(ax[0], line)

    phi = np.linspace(phi_exit + 0.02, phi_tv + 0.05, 10000)
    textshift = 0.06
    dn = 0
    CurvedText(x=phi[dn:],
               y=potential(phi)[dn:] + textshift,
               text=r'rolls to true vacuum',
               va='bottom',
               fontsize=annotate_fontsize,
               color="k",
               axes=ax[0])

    # Plot bounce solution

    phi = np.linspace(phi_0 - 0.03, phi_fv, 10000)
    line = ax[2].plot(phi, -potential(phi) + 0.025, color="k", linewidth=2)[0]
    add_arrow(ax[2], line)

    ax[2].annotate('Rolls from near \n true vacuum \ldots', xy=(0.4, 0.15), fontsize=8)
    ax[2].annotate('\ldots and comes to rest \n at false vacuum', xy=(-0.05, 0.075), fontsize=8)

    # Show special points

    special = dict(marker="H", color="SeaGreen")

    for x in [phi_fv, phi_tv]:
        ax[1].plot(x, potential(x), **special)

    for x in [phi_fv, phi_tv, phi_exit]:
        ax[0].plot(x, potential(x), **special)

    for x in [phi_0, phi_fv]:
        ax[2].plot(x, -potential(x), **special)

    # Annotate it

    ax[0].set_title("Tunneling", fontsize=12)
    ax[1].set_title("Thermal fluctuations", fontsize=12)
    ax[2].set_title("Bounce solution", fontsize=12)

    for a in ax:
        a.set_xlim(-0.1, 1.1)
        a.set_xticks([])
        a.set_yticks([])

    ax[0].set_ylabel("Potential, $V(\phi)$", labelpad=5)
    ax[1].set_ylabel("Potential, $V(\phi, T)$", labelpad=5)
    ax[2].set_ylabel("Upturned potential, $-V$", labelpad=5)
    fig.text(0.5, 0.04, 'Field, $\phi$', ha='center')

    plt.savefig("bounce.pdf")


==> fig_scripts/bubbles.py <==
"""
Expanding bubbles of a new phase
================================
"""

import matplotlib.pyplot as plt
import numpy as np
from style import scatter_image, add_curly_line, add_arrow
from first_order import plot_transition


def add_bounce(ax, coords, sizes):
    
    ax_in = ax.inset_axes(list(coords) + list(sizes), transform=ax.transData)

    plot_transition(ax_in, head_width=0.05)

    ax_in.set_xticks([])
    ax_in.set_yticks([])
    ax.set_alpha(0.)
    plt.gcf().patch.set_alpha(0.5)
    ax_in.axis('off')

def center_size(coords):
    size = coords[2] * 0.15
    return coords[:2] - 0.5 * size, size

def reject(coords):
    center, size = center_size(coords)
    return any(center + size > 0.95) or any(center - size < 0.05)


if __name__ == "__main__":

    np.random.seed(621)

    fig, ax = plt.subplots(dpi=1000, figsize=(6, 6))

    n_bubbles = 5
    n = 0

    while n < n_bubbles:
        coords = np.random.rand(3)
        coords[2] += 0.1
        coords[2] *= 1.5
        center, size = center_size(coords)

        if reject(coords):
            continue
        
        add_bounce(ax, center, [size, size])
        # https://openclipart.org/detail/91741/bubble
        scatter_image(ax, [coords[0]], [coords[1]], [0.3 * coords[2]], "open_bubble.png")
        n += 1

    # plasma

    ax.patch.set_facecolor('black')
    ax.patch.set_alpha(0.9)

    n = 100
    l = 0.1
    start_x = np.random.rand(n)
    start_y = np.random.rand(n)
    theta = 2. * np.pi * np.random.rand(n)
    end_x = np.cos(theta) * l + start_x
    end_y = np.sin(theta) * l + start_y

    plasma = dict(color="crimson", lw=1.5, zorder=-10, periods=5, alpha=0.75, amplitude=0.02)

    for sx, sy, ex, ey in zip(start_x, start_y, end_x, end_y):
        add_curly_line(ax, [sx, sy], [ex, ey], **plasma)

    # interferometer

    x = [0.6, 1.05, 1.1]
    y = [-0.1, -0.05, 0.6]

    square = dict(markersize=10, clip_on=False, zorder=100, c="k")
    ax.plot(x[1], y[0], 's', **square)
    ax.plot(x[2], y[1], 's', **square)
    ax.plot(x[1], y[2], 's', **square)
    ax.plot(x[0], y[1], 's', **square)

    arm = dict(clip_on=False, zorder=100, c="k", lw=2)
    ax.plot((x[0], x[2]), (y[1], y[1]), **arm)
    ax.plot((x[1], x[1]), (y[0], y[2]), **arm)

    laser = dict(color="limegreen", lw=1.5, alpha=1, clip_on=False, zorder=-10, periods=25, amplitude=0.01)
    add_curly_line(ax, [x[0], y[1]], [x[2], y[1]], **laser)
    add_curly_line(ax, [x[1], y[0]], [x[1], y[2]], **laser)

    # arrows on arms

    dx = dy = 0.05
    shift = 0.025
    arrow = dict(clip_on=False, zorder=100, c="grey", lw=2)

    line = ax.plot([x[0] - shift, x[0] - shift + dx], [y[0], y[0]], **arrow)[0]
    add_arrow(ax, line, direction="left", clip_on=False)
    add_arrow(ax, line, direction="right", clip_on=False)

    line = ax.plot([x[2], x[2]], [y[2] + shift - dy, y[2] + shift], **arrow)[0]
    add_arrow(ax, line, direction="left", clip_on=False)
    add_arrow(ax, line, direction="right", clip_on=False)

    # finalize

    plt.xlabel("")
    plt.ylabel("")
    ax.set_xticks([])
    ax.set_yticks([])
    ax.set_xlim([0, 1])
    ax.set_ylim([0, 1])
    ax.set_clip_on(False)

    plt.tight_layout()
    plt.savefig("bubbles.pdf")


==> fig_scripts/cubic.py <==
"""
Potentials
==========
"""

E = 10.
alpha = 0.525
T_ref = 100.


def potential(phi, T=100.):
    kappa = T_ref / T
    return E * ((-4. * alpha + 3.) * 0.5 * phi**2 - kappa * phi**3 + alpha * phi**4)


# Starting and resting place of field

phi_tv = 1.
phi_fv = 0.
phi_b = 0.75 / alpha - 1.
phi_exit = 0.728

# Analytic solution for critical temperature

a = alpha
c = (-4. * alpha + 3.) * 0.5
b = 2 * (a * c)**0.5
TC = T_ref / b


==> fig_scripts/data_product.py <==
"""
Data product from interferometer
================================
"""

import numpy as np
import matplotlib.pyplot as plt
from plotter import add

from style import set_style, set_font_size


if __name__ == "__main__":

    set_style()
    set_font_size(22)

    fig, ax = plt.subplots(1, 1, figsize=(6, 6))

    add(show_text=False)
    plt.xlabel("Frequency", labelpad=15)
    plt.ylabel("Strain", labelpad=10)
    ax.set_xticks([])
    ax.set_yticks([])

    plt.ylim(1e-26, 1e-6)
    #plt.legend()
    plt.savefig("data_product.pdf")


==> fig_scripts/detonation.py <==
"""
GW impact
=========
"""

import numpy as np

from matplotlib.patches import Ellipse, Circle
from matplotlib import pyplot as plt
from style import set_style, set_font_size



if __name__ == "__main__":

    set_style()
    set_font_size(16)

    fig, ax = plt.subplots(1, 3, figsize=(12, 4))
    

    def circ(r, ec, fc, tc, s, ax):
        ellipse = Circle(xy=(0., 0.), radius=r,
                                edgecolor=ec, fc=fc, lw=2)
        ax.add_patch(ellipse)

        dr = 0.1
        for f in [0., 0.25, 0.5, 0.75, 1., 1.25, 1.5, 1.75]:
            theta = f * np.pi
            x = r * np.cos(theta)
            y = r * np.sin(theta)
            dx = dr * np.cos(theta)
            dy = dr * np.sin(theta)
            ax.arrow(x, y, dx, dy, width=0.05, color=tc)
        if s != '':
            # LM: added offset for better spacing.
            ax.text(r + 4 * dr - 0.2, 0. - 0.3, s, c=tc, horizontalalignment='left', verticalalignment='center')

    # Deflagration.
    circ(2, 'r', 'r', 'r', '$\\simeq c_{s,+}$', ax[0])
    circ(1, 'k', 'white', 'k', '$v_w$', ax[0])

    # Hybrid.
    circ(2, 'r', 'r', 'r', '', ax[1])
    circ(1.5, 'k', 'r', 'k', '', ax[1])
    ellipse = Circle(xy=(0., 0.), radius=1,
                     edgecolor='w', fc='w', lw=2)
    ax[1].add_patch(ellipse)

    # Detonation.
    circ(2, 'k', 'r', 'k', '$v_w$', ax[2])
    circ(1, 'r', 'white', 'b', '$c_{s,-}$', ax[2])

    ax[0].set_title('Subsonic deflagaration, $v_w < c_{s,-}$')
    ax[1].set_title('Hybrid, $c_{s,-} < v_w < v_{\\mathrm{CJ}}$')
    ax[2].set_title('Supersonic detonation, $v_w > v_{\\mathrm{CJ}}$')

    for a in ax:
        a.set_xticklabels([])
        a.set_yticklabels([])
        a.set_xticks([])
        a.set_yticks([])
        a.spines.right.set_visible(False)
        a.spines.top.set_visible(False)
        a.spines.bottom.set_visible(False)
        a.spines.left.set_visible(False)
        a.set_aspect(1.)

    plt.savefig("detonation.pdf")


==> fig_scripts/envelope.py <==
"""
Illustration of envelope approximation
======================================
"""

from matplotlib import pyplot as plt
from matplotlib import patches
import numpy as np

from style import set_style, set_font_size


theta = np.deg2rad(np.arange(0.0, 360.0, 0.05))
cos_theta = np.cos(theta)
sin_theta = np.sin(theta)
NAN = np.array([np.nan, np.nan])
np.random.seed(8841)


def coords(x, y, r):
    coords_x = x + r * cos_theta
    coords_y = y + r * sin_theta
    return np.array([coords_x, coords_y]).T


def inside(x, y, r):
    def f(xy):
        tol = 1.01
        return (xy[0] - x)**2 + (xy[1] - y)**2 <= r**2 * tol
    return f


def inside_any(insides):
    def f(xy):
        count = 0
        for f in insides:
            if f(xy):
                count += 1
                if count > 1:
                    return True
        return False
    return f


def random_circle():
    r = 0.3 * np.random.rand()
    x = np.random.rand()
    y = np.random.rand()
    e = patches.Circle((x, y), r, fc='none', ec="grey", ls="--")
    plt.gca().add_patch(e)
    return inside(x, y, r), coords(x, y, r)


if __name__ == "__main__":

    set_style()
    set_font_size(15)

    fig, ax = plt.subplots(figsize=(6, 6))

    r = [random_circle() for _ in range(10)]

    inside = inside_any([r_[0] for r_ in r])
    coords = np.vstack([r_[1] for r_ in r])

    for r_ in r:
        show = np.array([c if not inside(c) else NAN for c in r_[1]])
        plt.plot(*show.T, c="Crimson")

    plt.axis('off')
    plt.xlim(-0.25, 1.15)
    plt.ylim(-0.25, 1.15)

    plt.savefig('envelope.pdf')


==> fig_scripts/escape.py <==
"""
Semi-classical picture for escape
=================================
"""

import numpy as np
import matplotlib.pyplot as plt
from style import set_style, set_font_size
from quadratic import potential, phi_fv, phi_b



if __name__ == "__main__":

    set_style()
    set_font_size(14)
    annotate_fontsize = 8
    arrow_size = 5.

    fig, ax = plt.subplots(1, 1, figsize=(6, 4))

    xshift = 0.25 * phi_fv
    phi = np.linspace(-phi_fv - xshift, phi_b + xshift, 10000)
    ax.plot(phi, potential(phi), color="RoyalBlue", lw=2)

    # Show special points

    for x in [-phi_fv, phi_b]:
        ax.plot(x, potential(x), marker="H", color="SeaGreen")

    # Annotate it

    V_0 = potential(phi_b) - potential(phi_fv)

    hatch = dict(facecolor='wheat', edgecolor="grey", alpha=0.4)
    plt.fill_between(phi[phi > phi_b], -10. * V_0, 10. * V_0, **hatch)
    plt.fill_between(phi[phi < -phi_fv], -10. * V_0, 10. * V_0, **hatch)

    props = dict(boxstyle='square,pad=0.5', facecolor='white', alpha=1., edgecolor="k", zorder=10)
    label = dict(fontsize=annotate_fontsize, horizontalalignment="center", verticalalignment='top', bbox=props, zorder=10)
    ax.text(-phi_fv, potential(phi_fv) - 0.1 * V_0,
            r"False vacuum" + "\n" + r"$V \approx \frac12 \omega_0^2 (x - x_f)^2$",
            **label)

    ax.text(phi_b, potential(phi_b) - 0.15 * V_0,
            r"Barrier" + "\n" + r"$V \approx V_0 - \frac12 \omega_{-}^2 x^2$",
            **label)

    props = dict(boxstyle='square,pad=0.5', facecolor='cornflower', alpha=1., edgecolor="grey", zorder=10)
    label = dict(fontsize=annotate_fontsize, horizontalalignment="center", verticalalignment='center', zorder=10, rotation=0.)
    ax.text(-phi_fv - 0.5 * xshift, -0.5 * V_0, r"Source", **label)
    ax.text(phi_b + 0.5 * xshift, - 0.5 * V_0, r"Sink", **label)

    ax.set_xlim(phi.min(), phi.max())
    ax.set_ylim(-1.3 * V_0, 0.1 * V_0)
    ax.set_xticks([-phi_fv, phi_b])
    ax.set_xticklabels(["$x_f$", "$x_b = 0$"])
    ax.set_yticks([potential(phi_fv), potential(phi_b)])
    ax.set_yticklabels(["$0$", "$V_0$"])

    ax.set_ylabel("Potential, $V(x)$", labelpad=5)
    ax.set_xlabel('Position, $x$')

    plt.savefig("escape.pdf")


==> fig_scripts/first_order.py <==
"""
Potential for first-order PT
=============================
"""

import numpy as np
import matplotlib.pyplot as plt

from style import set_style, set_font_size, add_arrow
from cubic import potential, TC, phi_fv, phi_exit


def plot_transition(ax, head_width=0.04, linewidth=2, **kwargs):
    phi = np.linspace(-0.05, 1.05, 10000)
    ax.plot(phi, potential(phi), color="RoyalBlue", **kwargs)

    phi = np.linspace(phi_fv + 0.15, phi_exit - 0.125, 10000)
    line = ax.plot(phi, potential(phi_fv) * np.ones_like(phi), color="grey", linewidth=linewidth, ls="-")[0]
    add_arrow(ax, line, head_width=head_width)

if __name__ == "__main__":

    set_style()
    set_font_size(22)

    fig, ax = plt.subplots(1, 1, figsize=(6, 6))
    phi = np.linspace(-0.1, 1.1, 10000)

    # Plot potential at several temperatures

    ax.plot(phi, potential(phi, 110.), color="Crimson", label="$T > T_C$")
    ax.plot(phi, potential(phi, TC), color="SeaGreen", label="$T = T_C$")
    plot_transition(ax, label="$T < T_C$")

    plt.legend(loc="upper left")

    ax.set_ylabel("Potential, $V(\phi, T)$", labelpad=10)
    ax.set_xlabel("Field, $\phi$", labelpad=15)
    ax.set_xticks([])
    ax.set_yticks([])
    ax.set_xlim(-0.1, 1.05)

    plt.savefig("first_order.pdf")


==> fig_scripts/freq_strain.py <==
"""
Data product from interferometer
================================
"""

import numpy as np
import matplotlib.pyplot as plt
from matplotlib import patches
import matplotlib.colors as mcolors
 
from plotter import add

from style import set_style, set_font_size


def sound_peak(Tstar=180., vw=1, zp=6.9, gstar=106.75, H_over_beta=0.1, Gamma=4./3., U=0.055, Upsilon=1.):
    omega = 2.59e-6 * (gstar / 100.)**(-1. / 3.) * Gamma**2 * U**4 * H_over_beta * vw * Upsilon
    f =  8.9e-6 * (gstar / 100.)**(1. / 6.) * (Tstar / 100) / vw / H_over_beta * (zp / 10.)
    strain = to_strain(f, omega)
    
    if isinstance(f, float):
        f = f * np.ones_like(strain)
    if isinstance(strain, float):
        strain = strain  * np.ones_like(strain)
    return f, strain
    

def to_strain(f, omega_h2):
    km_over_Mpc = 3.24075574E-20
    omega_H2 = omega_h2 * (100. * km_over_Mpc)**2
    return (3 * omega_H2 / (2. * np.pi**2 * f **2))**0.5 

def indigo(alpha):
    return  (0.29411764705882354 * alpha + 1. - alpha,  1. - alpha, 0.5098039215686274  * alpha + 1. - alpha)

if __name__ == "__main__":

    set_style()
    set_font_size(18)

    fig, ax = plt.subplots(1, 1, figsize=(9, 6))

    # data

    add(include=["TianQin", "DECIGO", "BBO", "CosmicExplorer", "ALIA", "SKA", "EPTA", "IPTA", "KAGRA", "LIGO"],
        exclude=["Type IA supernovae", "Extreme mass ratio inspirals", "GW150914"])
    
    # FOPT

    Tstar = np.geomspace(1, 1e9, 9)
    f, strain = sound_peak(Tstar=Tstar)
    f_top, strain_top = sound_peak(Tstar=Tstar, U=1, vw=1.)  
    f_bottom, strain_bottom = sound_peak(Tstar=Tstar, U=0.01, vw=0.01)  

    x = [f.min(), f_top.max(), f_bottom.max(), f_bottom.min()]
    y = [strain_top.max(), strain_top.min(), strain_bottom.min(), strain_bottom.max()]

    ax.add_patch(patches.Polygon(xy=list(zip(x,y)), fill=True, edgecolor='Indigo', facecolor="Indigo", alpha=0.05))
    plt.plot(f_bottom, strain_bottom, lw=2, color='Indigo', alpha=0.3) 
    plt.plot(f_top, strain_top,  lw=2, color='Indigo', alpha=0.3) 
    
    # annotations  
 
    plt.text(1e-8, 1e-11, "Pulsar Timing Arrays", fontsize=10)
    plt.text(3e-5, 3e-16, "Space-based interferometers", fontsize=10, color="Crimson")
    plt.text(1e1, 3e-16, "Ground-based interferometers", fontsize=10, color="ForestGreen")

    # more complicated annotation!
    
    rotation = -28

    Uf = "\overline{U}_{\\!\\!f}"

    plt.text(f_bottom[0], strain_bottom[0] * 0.5, "$"+Uf+"=0.1$, $v_w=0.1$", fontsize=8, color="Indigo", ha='left', va='top', rotation=rotation, transform_rotates_text=False, rotation_mode='anchor')
    
    plt.text(f_top[0], strain_top[0] * 0.5, "$"+Uf+"=1$, $v_w=1$", fontsize=8, color="Indigo", ha='left', va='top', rotation=rotation, transform_rotates_text=False, rotation_mode='anchor')
 
    for (x, y) in zip((f_bottom, f_top), (strain_bottom, strain_top)):
        plt.scatter(x, y, marker=(4, 0, 45 + rotation), color=indigo(0.4), alpha=1, s=20, zorder=200)
    
 
    plt.text(1e1, 1e-25, "First-order\nphase transitions", fontsize=8, color="Indigo", rotation=rotation, transform_rotates_text=False, rotation_mode='anchor')
    
    plt.text(f_bottom[-1], strain_bottom[-1] * 2, "$T_* = 10^{9}$\,GeV",  ha='center', va='bottom', fontsize=8, color="Indigo", rotation=rotation, transform_rotates_text=False, rotation_mode='anchor')

    plt.text(f_bottom[0], strain_bottom[0] * 2, "$T_* = 1$\,GeV", ha='center', va='bottom', fontsize=8, color="Indigo", rotation=rotation, transform_rotates_text=False, rotation_mode='anchor')
    
    # finalize
    
    plt.ylim(1e-32, 1e-9)
    plt.savefig("freq_strain.pdf")


==> fig_scripts/gw_impact.py <==
"""
GW impact
=========
"""

import numpy as np

from matplotlib.patches import Ellipse, Circle
from matplotlib import pyplot as plt
from style import set_style, set_font_size



    


if __name__ == "__main__":

    set_style()
    set_font_size(20)

    fig = plt.figure(figsize=(10, 6))
    ax = fig.add_subplot()
    space = 2.5

    def ell(x, h, w):
        ellipse = Ellipse(xy=(x * space, 0.), width=w, height=h, 
                                edgecolor='r', fc='None', lw=2)
        ax.add_patch(ellipse)

    def circ(x):
        ellipse = Circle(xy=(x * space, 0.), radius=1,
                                edgecolor='r', fc='None', lw=2)
        ax.add_patch(ellipse)

    circ(0)
    ell(1, 2.5, 1.) 
    circ(2)
    ell(3.25, 1., 2.5) 
    circ(4.5)
    ell(5.5, 2.5, 1) 
    circ(6.5)

    bbox_props = dict(boxstyle="rarrow", fc='none', ec="k", lw=2)
    t = ax.text(8, -2., "Time, $t$, $\Rightarrow$", ha="center", va="center", rotation=0,
                size=15,
                bbox=bbox_props)

    ax.set_xticklabels([])
    ax.set_yticklabels([])
    ax.set_xticks([])
    ax.set_yticks([])
    ax.spines.right.set_visible(False)
    ax.spines.top.set_visible(False)
    ax.spines['bottom'].set_bounds(-2, 1.5)

    ax.set_aspect(1.)
    plt.xlim(-2, 20)
    plt.ylim(-2, 1.5)
    plt.xlabel("$x$")
    plt.ylabel("$y$")
    ax.xaxis.set_label_coords(.075, -.1)
    plt.savefig("gw_impact.pdf")


==> fig_scripts/higgs.py <==
"""
Higgs potential
===============
"""

import numpy as np
import numpy.ma as ma

from matplotlib import pyplot as plt
from mpl_toolkits.mplot3d import axes3d
from matplotlib import cm

from style import set_style, set_font_size


mu2 = -125.**2
lambda_ = 1.
v = 125.

def potential(x, y):
    r2 = x**2 + y**2
    return mu2 * r2 + 0.5 * lambda_ * r2**2



if __name__ == "__main__":

    set_style()
    set_font_size(20)

    fig = plt.figure(figsize=(10, 6))
    ax = fig.add_subplot(projection='3d')
    
    X = np.linspace(-135, 135, 70)
    Y = np.linspace(-135, 135, 70)
    X, Y = np.meshgrid(X, Y)
    Z = potential(X, Y)
    surf = ax.plot_surface(X, Y, Z, cmap="gnuplot_r", lw=0.5, rstride=1, cstride=1, alpha=0.95)

    plt.tight_layout()
    ax.set_xticklabels([])
    ax.set_yticklabels([])
    ax.set_zticklabels([])
    ax.set_zlabel("Potential, $V$")
    ax.set_xlabel("$h$")
    ax.set_ylabel("$a$")
    plt.savefig('higgs.pdf')


==> fig_scripts/hull.py <==
"""
Nielsen identify illustration
=============================
"""

import numpy as np
from matplotlib import pyplot as plt

from style import set_style, set_font_size

def potential(x):
    return x**4 - 5.98 * x**3 + 12.94 * x**2 - 11.94 *x + 4.98

def hull(x):
    y = potential(x)
    local = 1.
    global_ = 2.

    m = (potential(local) - potential(global_)) / (local - global_)
    c = potential(global_) - m * global_
    h = m * x + c

    h[x < local] = y[x < local]
    h[x > global_] = y[x > global_]
    return h

if __name__ == "__main__":

    set_style()
    set_font_size(24)

    fig, ax = plt.subplots(figsize=(10, 6))
    
   
    x = np.linspace(0.7, 2.25, 10000)
    
    plt.plot(x, potential(x), label=r"$V_{{\rm 1PI}}$")
    plt.plot(x, hull(x), ls="--", label=r"$V_{{\rm eff}}$ --- the convex hull of $V_{{\rm 1PI}}$")

    plt.legend()
    plt.tight_layout()
    ax.set_xticklabels([])
    ax.set_yticklabels([])
    ax.set_ylabel("Potential, $V$")
    ax.set_xlabel("$\phi$")

    plt.savefig('hull.pdf')


==> fig_scripts/nielsen.py <==
"""
Nielsen identify illustration
=============================
"""

import numpy as np
from matplotlib import pyplot as plt

from style import set_style, set_font_size
from cubic import potential, phi_tv, phi_fv, phi_b


# shift potential

a = 0.9
b = -0.1


if __name__ == "__main__":

    set_style()
    set_font_size(20)

    fig, ax = plt.subplots(figsize=(10, 6))
    
    for x in [phi_tv, phi_fv, phi_b]:
        ax.axhline(potential(x), color="grey", ls="--", lw=2)

    x = np.linspace(-0.3, 1.9, 10000)
    
    for c in np.linspace(0., 1., 7):
        a = 1. - 0.2 * c
        b = -0.2 * c
        ax.plot(x, potential(a * x + b), color="Crimson", alpha=1. - c)

    ax.text(0.6, 0.35, r"Changing $\xi$", ha="center", va="center", rotation=0, size=15,
    bbox=dict(boxstyle="rarrow,pad=0.5", fc="none", ec="Crimson", lw=2))

    plt.tight_layout()
    ax.set_xticklabels([])
    ax.set_yticklabels([])
    ax.set_ylabel("Potential, $V$")
    ax.set_xlabel("$\phi$")
    ax.set_ylim(-0.3, 0.5)

    plt.savefig('nielsen.pdf')


==> fig_scripts/phi_four.py <==
"""
Potential for first-order PT
=============================
"""

import numpy as np
import matplotlib.pyplot as plt

from style import set_style, set_font_size


def phi_four(phi, mu2, kappa=0., lambda_=1.):
    return mu2 * phi**2 + kappa * phi**3 + 1. / 2. * lambda_ * phi**4

def vev(mu2, lambda_=1.):
  if mu2 > 0.:
      return 0.
  return (-mu2 / lambda_)**0.5


if __name__ == "__main__":

    set_style()
    set_font_size(16)

    fig, ax = plt.subplots(1, 1, figsize=(9, 6))

    # phi-4 case
    mu2 = 100**2.
    v = vev(-mu2)
    phi = np.linspace(-2. * v, 2. * v, 10000)
    ax.plot(phi, phi_four(phi, mu2), color="Crimson", label="$m^2 > 0$")
    ax.plot(phi, phi_four(phi, -mu2), color="RoyalBlue", label="$m^2 < 0$")

    # add cubic
    ax.plot(phi, phi_four(phi, -mu2, kappa=-50.), color="Gold", label="Cubic results in barrier")

    ax.set_ylabel("Tree-level potential, $V_0(\phi)$", labelpad=10)
    ax.set_xlabel("Field, $\phi$", labelpad=15)
    ax.set_xticks([])
    ax.set_yticks([])

    plt.legend(loc="lower left")
    ax.set_ylim(None, 2e8)
    plt.savefig("phi_four.pdf")


==> fig_scripts/plotter.py <==
"""
Fetch and add data
==================
"""

import numpy as np
import matplotlib.pyplot as plt
import json



DIR = "GWplotter"
INDEX = f"{DIR}/data/files.json"


def add(include=None, exclude=None, **kwargs):
    with open(INDEX) as f:
        data = json.load(f)
    for entry in data.values():
        name = entry["name"]
        default = bool(entry["default"])
        excluded = exclude and name in exclude
        included = include and name in include

        plt.xlabel("Frequency [Hz]", labelpad=15)
        plt.ylabel("Characteristic strain", labelpad=10)
        if (default and not excluded) or included:
            plot(entry, **kwargs)

def plot(entry, show_text=True):

    file_name = f'{DIR}/{entry["datafile"]}'
    label = entry["name"]
    type_ = int(entry["type"])
    color = [float(e) / 255. for e in entry["color"][4:-1].split(",")]

    with open(file_name) as f:
        data = json.load(f)['data']
        x, y = list(zip(*data))

    if type_ < 0:
        plt.fill_between(x, y, color=color, alpha=0.1) 
        plt.loglog(x, y, label=label, color=color, alpha=0.5, lw=1)
    else:
        plt.loglog(x, y, label=label, color=color, lw=1)

    if show_text:
        text = entry["plotlabels"][0]
        x, y = entry["labelpos"][0]
        plt.text(x, y, text, color=color, fontsize=8)    


==> fig_scripts/power_curves.py <==
"""
Potential for first-order PT
=============================
"""

import numpy as np
import matplotlib.pyplot as plt

from style import set_style, set_font_size


def power(beta, log_f):
    p0 = -abs(beta)**3
    return p0 / 100. + beta * log_f



if __name__ == "__main__":

    set_style()
    set_font_size(14)

    fig, ax = plt.subplots(1, 1, figsize=(9, 6))

    log_f = np.linspace(-1, 3)
    labelled = False
    powers = []
    
    for i, beta in enumerate(np.arange(-8, 8, 0.5)):
        powers.append(power(beta, log_f))
        plt.plot(log_f, powers[-1], alpha=0.8, lw=2, color="RoyalBlue", label=r"$\textrm{SNR} = 1$ curves" if i == 0 else None)
        
    
    profile = np.max(np.array(powers), axis=0)
    plt.plot(log_f, profile, c="Crimson", label="Power-law integrated curve")
    
    beta0 = 3
    plt.plot(log_f, power(beta0, log_f) + 3, color="k", label="Candidate power-law spectrum")
    plt.plot(log_f, power(beta0, log_f), color="k", ls="--", label="Tangent on curve")

    
    ax.set_ylabel("Log amplitude")
    ax.set_xlabel("Log frequency, $\log f$")
    ax.set_xticks([])
    ax.set_yticks([])
    plt.ylim(-5, None)
    plt.legend()
    
    plt.savefig("power_curves.pdf")
    plt.show()


==> fig_scripts/quadratic.py <==
"""
Potentials
==========
"""


mu2 = -100.
lambda_ = 1.
c = 0.1

def potential(phi, T=0.):
    return (mu2 + c * T**2) * phi**2 + lambda_ * phi**4

phi_fv = (-mu2 / (2. * lambda_))**0.5
phi_b = 0.
TC = (-mu2 / c)**0.5


==> fig_scripts/screening.py <==
"""
Illustration of screening effect of bubbles
===========================================
"""

from matplotlib import pyplot as plt
from matplotlib import patches
import numpy as np

from style import set_style, set_font_size


def annotate_ellipse(x, y, width, height, angle, label):
    e = patches.Ellipse((x, y), width, height, angle=angle, linewidth=2, fill=False, zorder=2)
    # plt.scatter(x, y, c="k")
    plt.gca().add_patch(e)
    plt.annotate(label, xy=(x, y), xycoords='data', xytext=(0, 0), textcoords='offset points')  
    return e, coords(x, y, width, height, angle)

def coords(x, y, width, height, angle):

    theta = np.deg2rad(np.arange(0.0, 360.0, 0.1))
    coords_x = 0.5 * width * np.cos(theta)
    coords_y = 0.5 * height * np.sin(theta)

    rtheta = np.radians(angle)
    R = np.array([
        [np.cos(rtheta), -np.sin(rtheta)],
        [np.sin(rtheta),  np.cos(rtheta)],
        ])

    coords_x, coords_y = np.dot(R, [coords_x, coords_y])
    coords_x += x
    coords_y += y

    return np.array([coords_x, coords_y]).T

def hatcher(e1, c1, e2, c2):
    ax = plt.gca()
    
    # select edge
    
    edge = []
    
    for c in c1[::-1]:
        contains = e2.contains_point(ax.transData.transform(c))
        if edge and not contains:
            break
        if contains:
            edge.append(c)
   
    edge = np.array(edge)
    
    # select arc
    
    arc = []

    for c in c2[c2[:, 0] < edge[:, 0].max()] :
        contains = e1.contains_point(ax.transData.transform(c))
        if arc and contains:
            break
        if not contains:
            arc.append(c)

    arc = np.array(arc)
    
    # fill
    
    total = np.vstack([arc, edge])
    ax.fill(*total.T, facecolor="Crimson", hatch="++", alpha=.99)

if __name__ == "__main__":


    set_style()
    set_font_size(15)

    fig, ax = plt.subplots(figsize=(9, 4))

    e1, c1 = annotate_ellipse(-0.5, 0.1, 0.5, 2., -30, "$A$")
    e2, c2 = annotate_ellipse(0.1, 0.05, 0.4, 2.3, 35, "$B$")
    
    hatcher(e1, c1, e2, c2)
    plt.annotate("Unphysical growth", xy=(-1.15, 0.7), xycoords='data', xytext=(5, 5), textcoords='offset points')  
    
    plt.axis('off')
    plt.xlim(-1.3, None)
    
    plt.savefig('screening.pdf', dpi=300)


==> fig_scripts/second_order.py <==
"""
Potential for second-order PT
=============================
"""

import numpy as np
import matplotlib.pyplot as plt

from style import set_style, set_font_size
from quadratic import potential, TC


if __name__ == "__main__":

    set_style()
    set_font_size(18)

    fig, ax = plt.subplots(1, 1, figsize=(6, 6))
    phi = np.linspace(-30., 30., 10000)

    # Plot potential at several temperatures

    ax.plot(phi, potential(phi, 50.), color="Crimson", label="$T > T_C$")
    ax.plot(phi, potential(phi, TC), color="SeaGreen", label="$T = T_C$")
    ax.plot(phi, potential(phi, 0.), color="RoyalBlue", label="$T < T_C$")

    plt.legend()

    ax.set_ylabel("Potential, $V(\phi, T)$")
    ax.set_xlabel("Field, $\phi$")
    ax.set_xticks([])
    ax.set_yticks([])
    ax.set_xlim(-30., 30.)
    ax.set_ylim(-1.2e4, 3e4)

    plt.savefig("second_order.pdf")


==> fig_scripts/shooting.py <==
"""
Illustration of shooting method
===============================
"""

from matplotlib import pyplot as plt
import matplotlib.patches as patches
import numpy as np

from style import set_style, set_font_size, CurvedText
from cubic import potential, phi_tv, phi_fv, phi_b


# Potential with phi flipped

def minus_potential(phi):
    return -potential(1. - phi)

phi_fv = 1. - phi_fv
phi_tv = 1. - phi_tv
phi_b = 1. - phi_b

# Starting and resting place of field

phi_0 = 0.25
x_shift = 0.1

if __name__ == "__main__":

    # Colors

    color_solution = "royalblue"
    color_under = "crimson"
    color_over = "seagreen"

    set_style()
    set_font_size(20)
    fig, ax = plt.subplots(figsize=(10, 6))

    # Overshoot region

    phi = np.linspace(phi_tv - x_shift, phi_fv + x_shift, 10000)
    over = (phi < phi_0) & (phi > phi_tv)
    plt.plot(phi[over], minus_potential(phi[over]), color=color_over, lw=5, zorder=1, label="Overshoot")

    textshift = 0.01
    dn = 100
    fontsize = 18
    CurvedText(x=phi[over][dn:],
               y=minus_potential(phi[over][dn:]) + textshift,
               text=r'Overshoot and roll',
               va='bottom',
               fontsize=fontsize,
               color=color_over,
               axes=ax)

    textshift = 0.03
    CurvedText(x=phi[over][dn:],
               y=minus_potential(phi[over][dn:]) - textshift,
               text=r'over false vacuum',
               va='top',
               fontsize=fontsize,
               color=color_over,
               axes=ax)


    # Undershoot region

    under = (phi > phi_0) & (phi < phi_fv)
    plt.plot(phi[under], minus_potential(phi[under]), color=color_under, lw=5, zorder=1, label="Undershoot")

    textshift = 0.03
    dn = 1400
    CurvedText(x=phi[under][dn:],
               y=minus_potential(phi[under][dn:]) - textshift,
               text=r'Undershoot and roll into well',
               va='top',
               fontsize=fontsize,
               color=color_under,
               axes=ax)

    # Solution

    plt.scatter(phi_0, minus_potential(phi_0), marker="H", color=color_solution, s=150, zorder=100, label="Solution")

    # Rest of line

    left = phi < phi_tv
    right = phi > phi_fv
    plt.plot(phi[left], minus_potential(phi[left]), color="black", lw=5, alpha=1, zorder=1, ls="-")
    plt.plot(phi[right], minus_potential(phi[right]), color="black", lw=5, alpha=1, zorder=1, ls="-")

    # Plot arrow

    yshift = 0.075
    roll = under
    dn = 200
    stop = -100
    line = plt.plot(phi[roll][dn:stop], minus_potential(phi[roll][dn:stop]) + yshift, color=color_solution, lw=5, zorder=1)[0]

    textshift = 0.09
    dn = 1000
    CurvedText(x=phi[roll][dn:],
               y=minus_potential(phi[roll][dn:]) + textshift,
               text='Field rolls and stops at false vacuum',
               va='bottom',
               fontsize=fontsize,
               color=color_solution,
               axes=ax)


    yshift = 0.077
    n = -10
    start_coord = (phi[roll][n], minus_potential(phi[roll][n]) + yshift)
    end_coord = (phi[roll][-1], minus_potential(phi[roll][-1]) + yshift)
    p = patches.FancyArrowPatch(start_coord, end_coord, connectionstyle='arc3, rad=0.1', mutation_scale=25,
                                fc=color_solution, ec=color_solution, zorder=5)
    ax.add_patch(p)

    # Finish up

    plt.xlim([phi_tv - x_shift, phi_fv + x_shift,])
    plt.ylim([-0.3, 0.6])
    plt.yticks([], [])
    plt.xticks([], [])

    plt.legend()
    plt.xlabel(r'Field $\phi$', labelpad=10)
    plt.ylabel(r'Upturned potential, $-V(\phi)$', labelpad=10)

    plt.tight_layout()
    plt.savefig('shooting.pdf')


==> fig_scripts/style.py <==
"""
Methods for styling and making figures
======================================
"""

import math
import re
import numpy as np
from matplotlib import pyplot as plt
from matplotlib import text as mtext
import matplotlib as mpl
from matplotlib.offsetbox import OffsetImage, AnnotationBbox


def scatter_image(ax, x, y, s, path):

    image = plt.imread(path)

    for xi, yi, si in zip(x, y, s):
        im = OffsetImage(image, zoom=si)
        im.image.axes = ax
        ab = AnnotationBbox(im, (xi, yi), frameon=False, pad=0.0)
        ab.set_alpha(1.)
        ax.add_artist(ab)


def set_style():
    RC_PARAMS = {'text.latex.preamble' : [r'\usepackage{amsmath}\usepackage{lmodern}'],
                 'font.family': 'serif',
                 'text.usetex': True,
                 'lines.linewidth': 3,
                 'axes.linewidth': 1,
                 'axes.grid': False,
                 'grid.linestyle': '--',
                 'legend.framealpha': 1.,
                 'legend.edgecolor': 'black',
                 'savefig.bbox': 'tight',
                 'legend.fancybox': False}
    plt.rcParams.update(RC_PARAMS)


def set_font_size(size):
    FONT_RC_PARAMS = {'font.size': size,
                      'axes.titlesize': size,
                      'xtick.labelsize': size,
                      'ytick.labelsize': size,
                      'axes.labelsize': size,
                      'legend.fontsize': size}
    plt.rcParams.update(FONT_RC_PARAMS)


def add_arrow(ax, line, direction='right', head_width=.02, **kwargs):

    xdata = line.get_xdata()
    ydata = line.get_ydata()


    if direction == 'right':
        start_ind = -2
        end_ind = -1
    else:
        start_ind = 1
        end_ind = 0

    x = xdata[start_ind]
    y = ydata[start_ind]
    dx = xdata[end_ind] - xdata[start_ind]
    dy = ydata[end_ind] - ydata[start_ind]
    ax.arrow(x, y, dx, dy,
             shape='full', lw=0, length_includes_head=False, head_width=head_width, color=line.get_color(), **kwargs)

def add_curly_line(ax, start, end, periods=10, amplitude=0.025, **kwargs):
    xmin, ymin = start
    xmax, ymax = end
    dist = np.sqrt((xmin - xmax)**2 + (ymin - ymax)**2)

    u = np.linspace(0, 1, 10000) 
    x = u * dist + xmin
    y = amplitude * np.sin(periods * 2. * np.pi * u) + ymin
    line = plt.Line2D(x, y, **kwargs)

    del_x = xmax - xmin
    del_y = ymax - ymin
    ang = np.arctan2(del_y, del_x)

    line.set_transform(mpl.transforms.Affine2D().rotate_around(xmin, ymin, ang) + ax.transData)
    ax.add_line(line)


class CurvedText(mtext.Text):
    """
    A text object that follows an arbitrary curve.
    """
    def __init__(self, x, y, text, axes, delimiter="@", **kwargs):

        super(CurvedText, self).__init__(x[0], y[0], ' ', **kwargs)

        self.axes = axes
        self.axes.add_artist(self)

        # saving the curve
        self.__x = x
        self.__y = y
        self.__zorder = self.get_zorder()

        # creating the text objects
        self.__characters = []

        match = re.findall(r'{0}(.*?){0}'.format(delimiter), text)
        split = text.split(delimiter)

        for chunk in split:
            if chunk in match:
                self.add_text(chunk, **kwargs)
            else:
                for c in chunk:
                    self.add_text(c, **kwargs)

    def add_text(self, c, **kwargs):

        if not c.strip():
            # make this an invisible 'a':
            t = mtext.Text(0, 0, 'a' * len(c))
            t.set_alpha(0.)
        else:
            t = mtext.Text(0, 0, c, **kwargs)

        # resetting unnecessary arguments
        t.set_ha('center')
        t.set_rotation(0)
        t.set_zorder(self.__zorder + 1)

        self.__characters.append((c, t))
        self.axes.add_artist(t)

    # overloading some member functions, to assure correct functionality
    # on update

    def set_zorder(self, zorder):
        super(CurvedText, self).set_zorder(zorder)
        self.__zorder = self.get_zorder()
        for _, t in self.__characters:
            t.set_zorder(self.__zorder + 1)

    def draw(self, renderer, *args, **kwargs):
        """
        Overload of the Text.draw() function. Do not do
        do any drawing, but update the positions and rotation
        angles of self.__characters.
        """
        self.update_positions(renderer)

    def update_positions(self, renderer):
        """
        Update positions and rotations of the individual text elements.
        """

        # preparations

        # determining the aspect ratio:
        # from https://stackoverflow.com/a/42014041/2454357

        # data limits
        xlim = self.axes.get_xlim()
        ylim = self.axes.get_ylim()

        #  axis size on figure
        figW, figH = self.axes.get_figure().get_size_inches()

        #  ratio of display units
        _, _, w, h = self.axes.get_position().bounds

        # final aspect ratio
        aspect = ((figW * w)/(figH * h))*(ylim[1]-ylim[0])/(xlim[1]-xlim[0])

        # points of the curve in figure coordinates:
        x_fig, y_fig = (
            np.array(l) for l in zip(*self.axes.transData.transform([
            (i, j) for i, j in zip(self.__x, self.__y)
            ]))
        )

        # point distances in figure coordinates
        x_fig_dist = (x_fig[1:]-x_fig[:-1])
        y_fig_dist = (y_fig[1:]-y_fig[:-1])
        r_fig_dist = np.sqrt(x_fig_dist**2+y_fig_dist**2)

        # arc length in figure coordinates
        l_fig = np.insert(np.cumsum(r_fig_dist), 0, 0)

        # angles in figure coordinates
        rads = np.arctan2((y_fig[1:] - y_fig[:-1]), (x_fig[1:] - x_fig[:-1]))
        degs = np.rad2deg(rads)


        rel_pos = 10
        for c, t in self.__characters:

            # finding the width of c:
            t.set_rotation(0)
            t.set_va('center')
            bbox1 = t.get_window_extent(renderer=renderer)
            w = bbox1.width
            h = bbox1.height

            # ignore all letters that don't fit
            if rel_pos + w / 2 > l_fig[-1]:
                t.set_alpha(0.)
                rel_pos += w
                continue

            elif c != ' ':
                t.set_alpha(1.)

            # finding the two data points between which the horizontal
            # center point of the character will be situated
            # left and right indices:
            il = np.where(rel_pos + w / 2 >= l_fig)[0][-1]
            ir = np.where(rel_pos + w / 2 <= l_fig)[0][0]

            # if we exactly hit a data point:
            if ir == il:
                ir += 1

            # how much of the letter width was needed to find il:
            used = l_fig[il]-rel_pos
            rel_pos = l_fig[il]

            # relative distance between il and ir where the center
            # of the character will be
            fraction = (w/2-used)/r_fig_dist[il]

            # setting the character position in data coordinates:
            # interpolate between the two points:
            x = self.__x[il] + fraction * (self.__x[ir] - self.__x[il])
            y = self.__y[il] + fraction * (self.__y[ir] - self.__y[il])

            # getting the offset when setting correct vertical alignment
            # in data coordinates
            t.set_va(self.get_va())
            bbox2 = t.get_window_extent(renderer=renderer)

            bbox1d = self.axes.transData.inverted().transform(bbox1)
            bbox2d = self.axes.transData.inverted().transform(bbox2)
            dr = np.array(bbox2d[0] - bbox1d[0])

            # the rotation/stretch matrix
            rad = rads[il]
            rot_mat = np.array([
                [math.cos(rad), math.sin(rad)*aspect],
                [-math.sin(rad)/aspect, math.cos(rad)]
            ])

            # computing the offset vector of the rotated character
            drp = np.dot(dr, rot_mat)

            # setting final position and rotation:
            t.set_position(np.array([x, y]) + drp)
            t.set_rotation(degs[il])

            t.set_va('center')
            t.set_ha('center')

            # updating rel_pos to right edge of character
            rel_pos += w - used


==> fig_scripts/thin_thick.py <==
"""
Illustration of think and thick walls
=====================================
"""

from matplotlib import pyplot as plt
import numpy as np

from style import set_style, set_font_size, CurvedText

# starting positions
phi_0 = [1., 0.5]

# Potential

def shape(phi, alpha):
    return (-4. * alpha + 3.) / 2. * phi**2 - phi**3 + alpha * phi**4

def thin_v(phi):
    return shape(phi, 0.55)

def thick_v(phi):
    return shape(phi, 0.65)

def thin_phi(rho):
    d = 50.
    shape = 1. - np.tanh(rho - d)
    return phi_0[0] * shape / shape.max()

def thick_phi(rho):
    m = 0.025
    return phi_0[1] * np.exp(-m**2 * rho**2)


if __name__ == "__main__":

    rho = np.linspace(0, 100, 10000)
    phi = np.linspace(-0.5, 1.5, 10000)

    set_style()
    set_font_size(14)
    fig, ax = plt.subplots(1, 2, figsize=(10, 4))

    ax[0].plot(phi, thin_v(phi), color="Crimson", label="Thin wall")
    ax[0].plot(phi, thick_v(phi), color="RoyalBlue", label="Thick wall")
    ax[1].plot(rho, thin_phi(rho), color="Crimson", label="Thin wall")
    ax[1].plot(rho, thick_phi(rho), color="RoyalBlue", label="Thick wall")


    # annotations
    textshift = 0.025
    annotate_fontsize = 10
    CurvedText(rho, thick_phi(rho) + textshift,
               text=r'Slowly roll under friction',
               va='bottom',
               fontsize=annotate_fontsize,
               color="k",
               axes=ax[1])

    rho = np.linspace(-5, 100, 10000)
    xshift = 1.
    CurvedText(rho, thin_phi(rho - xshift) + textshift,
               text=r'Wait until friction negligible    then quickly roll!',
               va='bottom',
               fontsize=annotate_fontsize,
               color="k",
               axes=ax[1])

    ax[0].scatter(phi_0[0], thin_v(phi_0[0]), color="Grey", marker="H", s=100, zorder=10)
    ax[0].scatter(phi_0[1], thick_v(phi_0[1]), color="Grey", marker="H", s=100, zorder=10, label="$\phi_0$")

    ax[0].set_yticks([], [])
    ax[0].set_xticks([0., 1.], ["$\phi_f$", "$\phi_t$"])
    ax[1].set_yticks([0., 1.], ["$\phi_f$", "$\phi_t$"])
    ax[1].set_xticks([0.], [0])
    ax[1].set_ylim(None, 1.1)

    ax[0].legend()
    ax[0].set_xlabel(r'Field, $\phi$', labelpad=10)
    ax[0].set_ylabel(r'Potential, $V(\phi)$', labelpad=10)
    ax[1].set_xlabel(r'Time, $\rho$', labelpad=10)
    ax[1].set_ylabel(r'Bounce solution, $\phi(\rho)$', labelpad=10)

    plt.tight_layout()
    plt.savefig('thin_thick.pdf')


==> fig_scripts/two_sols.py <==
"""
Illustration of probelm with two solutions
==========================================
"""

from matplotlib import pyplot as plt
import numpy as np

from style import set_style, set_font_size


# Colors

color_solution = "royalblue"
color_under = "crimson"
color_over = "seagreen"

# Starting and resting place of field

phi_0 = 0.2
phi_tv = -0.
phi_fv = 1.
phi_b = 2. - 0.75 / 0.55
x_shift = 0.1

phi_tv_true = -phi_b
start = phi_tv_true - 0.1
phi_sol = 0.8 * phi_tv_true

# Potential

def shape(phi):
    E = 10.
    alpha = 0.55
    phi = 1. - phi
    return -E * ((-4. * alpha + 3.) * 0.5 * phi**2 - phi**3 + alpha * phi**4)

@np.vectorize
def minus_potential(phi):
    if phi > 0.:
        return shape(phi)
    return shape(phi + phi_b) + shape(0.) - shape(phi_b)


if __name__ == "__main__":

    # Plot potential

    phi = np.linspace(start, phi_fv + x_shift, 100000)

    set_style()
    set_font_size(20)

    fig, ax = plt.subplots(figsize=(10, 6))
    plt.plot(phi, minus_potential(phi), color="black", lw=5, alpha=1, zorder=1, ls="-")

    # Overshoot regions

    over = (phi < phi_0) & (phi > phi_tv)
    plt.plot(phi[over], minus_potential(phi[over]), color=color_over, lw=5, zorder=1)

    over = (phi > phi_tv_true) & (phi < phi_sol)
    plt.plot(phi[over], minus_potential(phi[over]), color=color_over, lw=5, zorder=1, label="Overshoot")

    # Undershoot regions

    under = (phi > phi_0) & (phi < phi_fv)
    plt.plot(phi[under], minus_potential(phi[under]), color=color_under, lw=5, zorder=1)

    under = (phi < phi_tv) & (phi > phi_sol)
    plt.plot(phi[under], minus_potential(phi[under]), color=color_under, lw=5, zorder=1, label="Undershoot")

    # Solutions

    sol = [phi_0, phi_sol, phi_tv]
    plt.scatter(sol, minus_potential(sol), marker="H", color=color_solution, s=150, zorder=100, label="Solution")

    # Finish up

    plt.xticks([], [])
    plt.yticks([], [])

    plt.legend()
    plt.xlabel(r'Field $\phi$', labelpad=10)
    plt.ylabel(r'Upturned potential, $-V(\phi)$', labelpad=10)

    plt.tight_layout()
    plt.savefig('two_sols.pdf')

